Measurements of inclusive jet and dijet cross sections at the Large Hadron Collider

This review discusses the measurements of the inclusive jet and dijet cross section performed by the experimental collaborations at the LHC during what is now being called LHC Run 1 (2009 - 2013). It summarises some of the experimental challenges and the techniques used in the measurements of jets cross sections during the LHC Run 1.

==> compile.sh <==
pdflatex ws-ijmpa.tex 
pdflatex ws-ijmpa.tex 
bibtex ws-ijmpa
bibtex ws-ijmpa
pdflatex ws-ijmpa.tex
pdflatex ws-ijmpa.tex  

